Economic Networks: Theory and Computation

This textbook is an introduction to economic networks, intended for students and researchers in the fields of economics and applied mathematics. The textbook emphasizes quantitative modeling, with the main underlying tools being graph theory, linear algebra, fixed point theory and programming. The text is suitable for a one-semester course, taught either to advanced undergraduate students who are comfortable with linear algebra or to beginning graduate students.

==> create_pdf.py <==
import subprocess
import logging

# TODO
# 2. print output on the terminal as subprocess is called
def subprocess_authorindex(filename):
    p = subprocess.Popen(("authorindex", filename), stdin=subprocess.PIPE,stdout=subprocess.PIPE,stderr=subprocess.PIPE)
    output, error = p.communicate()
    if (p.returncode != 0):
        logging.warning('authorindex exited with returncode {} , encounterd in {} with error -- {}'.format(p.returncode , filename, error))

def subprocess_xelatex(tex_file):
    p = subprocess.Popen(("xelatex", "--shell-escape", tex_file), stdin=subprocess.PIPE,stdout=subprocess.PIPE,stderr=subprocess.PIPE)
    output, error = p.communicate()
    if (p.returncode != 0):
        logging.warning('xelatex exited with returncode {} , encounterd in {} with error -- {}'.format(p.returncode , tex_file, error))

def subprocess_bibtex(filename):
    p = subprocess.Popen(('bibtex',filename), stdin=subprocess.PIPE,stdout=subprocess.PIPE,stderr=subprocess.PIPE)
    output, error = p.communicate()
    if (p.returncode != 0):
        logging.warning('bibtex exited with returncode {} , encounterd in {} with error -- {} {}'.format(p.returncode , filename, output, error))

if __name__ == '__main__':
    try:
        subprocess_xelatex("networks.tex")
        subprocess_bibtex("networks")
        subprocess_authorindex("networks")
        subprocess_xelatex("networks.tex")
        subprocess_xelatex("networks.tex")
    except OSError as e:
        print(e)
    except AssertionError as e:
        pass
